Diverse Projection Ensembles for Distributional Reinforcement Learning

In contrast to classical reinforcement learning (RL), distributional RL algorithms aim to learn the distribution of returns rather than their expected value. Since the nature of the return distribution is generally unknown a priori or arbitrarily complex, a common approach finds approximations within a set of representable, parametric distributions. Typically, this involves a projection of the unconstrained distribution onto the set of simplified distributions. We argue that this projection step entails a strong inductive bias when coupled with neural networks and gradient descent, thereby profoundly impacting the generalization behavior of learned models. In order to facilitate reliable uncertainty estimation through diversity, we study the combination of several different projections and representations in a distributional ensemble. We establish theoretical properties of such projection ensembles and derive an algorithm that uses ensemble disagreement, measured by the average 1-Wasserstein distance, as a bonus for deep exploration. We evaluate our algorithm on the behavior suite benchmark and VizDoom and find that diverse projection ensembles lead to significant performance improvements over existing methods on a variety of tasks with the most pronounced gains in directed exploration problems.

==> images/q_ensemble.py <==
from typing import Any, Dict, List, Optional, Tuple, Type

import gym
import numpy as np
import torch as th
import torch.nn.functional as F
from gym.spaces.discrete import Discrete
from stable_baselines3.common.policies import BasePolicy
from stable_baselines3.common.preprocessing import get_flattened_obs_dim
from stable_baselines3.common.torch_layers import (BaseFeaturesExtractor,
                                                   create_mlp)
from torch import nn

from utils import (ExpectileToQuantileAdam, ExpectileToQuantileLFBGS,
                   ExpectileToQuantileRoot, RunningMeanStdTh,
                   kaiming_truncnormal_, project_cat, w_distance_quant)


def create_ensemble_mlp(
    input_dim: int,
    output_dim: int,
    ensemble_size: int,
    net_arch: List[int],
    shared_layers: int = 1,
    activation_fn: Type[nn.Module] = nn.ReLU,
    squash_output: bool = False,
) -> List[nn.Module]:
    """1
    Create a multi layer perceptron ensemble (MLP), which is
    a collection of fully-connected layers () each followed by an activation function.

    :param input_dim: Dimension of the input vector
    :param output_dim: 
    :param net_arch: Architecture of the neural net
        It represents the number of units per layer.
        The length of this list is the number of layers.
    :param activation_fn: The activation function
        to use after each layer.
    :param squash_output: Whether to squash the output using a Tanh
        activation function
    :return:
    """
    if shared_layers>0:
        shared_arch = net_arch[:shared_layers]
        base_modules = create_mlp(
            input_dim=input_dim,
            output_dim=shared_arch[-1],
            net_arch=shared_arch[:-1],
            activation_fn=activation_fn,
            squash_output=squash_output,
        )
        base_modules.append(activation_fn())
        shared_body = nn.Sequential(*base_modules)
        net_arch = net_arch[shared_layers:]
        input_dim = shared_arch[-1]
    else:
        shared_body = None


    ens_modules = [nn.Sequential(*create_mlp(
        input_dim=input_dim,
        output_dim=output_dim,
        net_arch=net_arch,
        activation_fn=activation_fn,
        squash_output=squash_output,
    )) for _ in range(ensemble_size)]
    
    ens_mlp = EnsembleModule(ens_modules, shared_body)

    return ens_mlp

def init_kaiming_trunc_haiku(m):
    if isinstance(m, nn.Linear):
        m.bias.data.fill_(0.0)
        kaiming_truncnormal_(
            m.weight, 
            mode='fan_in', 
            nonlinearity='relu', 
            trunc_l=-2.0, 
            trunc_u=2.0, 
            gain=1.0,
            )
        
def init_kaiming_trunc_pyth(m):
    if isinstance(m, nn.Linear):
        m.bias.data.fill_(0.0)
        kaiming_truncnormal_(
            m.weight, 
            mode='fan_in', 
            nonlinearity='relu', 
            trunc_l=-2.0, 
            trunc_u=2.0, 
            gain=None,
            )

def init_kaiming_pyth(m):
    if isinstance(m, nn.Linear):
        m.bias.data.fill_(0.0)
        nn.init.kaiming_normal_(
            m.weight,
            mode='fan_in', 
            nonlinearity='relu', 
            )

def init_kaiming_trunc_pyth(m):
    if isinstance(m, nn.Linear):
        m.bias.data.fill_(0.0)
        kaiming_truncnormal_(
            m.weight, 
            mode='fan_in', 
            nonlinearity='relu', 
            trunc_l=-2.0, 
            trunc_u=2.0, 
            gain=None,
            )

def init_pyth_def(m):
    pass

INITIALIZERS = {
    "kaiming_trunc_haiku":init_kaiming_trunc_haiku,
    "kaiming_trunc_pyth":init_kaiming_trunc_pyth,
    "kaiming_pyth":init_kaiming_pyth,
    "pyth_default":init_pyth_def,
}

class EnsembleModule(nn.Module):
    def __init__(self, models, shared_body):
        super(EnsembleModule, self).__init__()
        self.models = nn.ModuleList(models)
        self.shared_body = shared_body
    
    def forward(self, x):
        if self.shared_body is not None:
            x = self.shared_body(x)

        forwards = []
        for m in self.models:
            x_n = m(x)
            forwards.append(x_n.unsqueeze(1))

        x = th.cat(forwards, dim=1)
        
        return x


class DistEnsemble(BasePolicy):
    """
    Ditributional ensemble network for QR-DQN and C51

    :param observation_space: Observation space
    :param action_space: Action space
    :param n_heads: Number of heads
    :param ensemble_size: Number of models in the ensemble
    :param loss_types: List of strings of length <ensemble_size>. This 
            largely specifies behavior of the models. 
            c.f. "categorical", "quantile", "mse"
    :param net_arch: The specification of the network architecture.
    :param activation_fn: Activation function
    :param normalize_images: Whether to normalize images or not,
         dividing by 255.0 (True by default)
    """
    def __init__(
        self,
        observation_space: gym.spaces.Space,
        action_space: gym.spaces.Space,
        features_extractor: nn.Module,
        features_dim: int,
        n_heads: int = 200,
        beta: float = 1,
        q_min: float = -20,
        q_max: float = 20,
        loss_types: List[str] = ["quantile", "categorical"],
        pred_unc_head: bool = True,
        pred_unc_kwargs: Optional[Dict[str, Any]] = {},
        net_arch: Optional[List[int]] = None,
        shared_layers: Optional[int] = 0,
        activation_fn: Type[nn.Module] = nn.ReLU,
        adjust_bias: bool = True,
        prior_betas: float = [0.0, 0.0],
        normalize_images: bool = True,
        normalize_input: bool = True,
        initializer: str = "pyth_default",
    ):
        super(DistEnsemble, self).__init__(
            observation_space,
            action_space,
            features_extractor=features_extractor,
            normalize_images=normalize_images,
        )

        if net_arch is None:
            net_arch = [64,64]

        self.net_arch = net_arch
        self.shared_layers = shared_layers
        self.activation_fn = activation_fn
        self.features_extractor = features_extractor
        self.features_dim = features_dim
        self.n_heads = n_heads
        self.beta = beta
        self.normalize_input = normalize_input
        self.adjust_bias = adjust_bias
        
        self.loss_types = loss_types

        ### IDs for accessing network outputs
        self.has_quant = "quantile" in self.loss_types
        self.has_exptl = "expectile" in self.loss_types
        self.has_cat = "categorical" in self.loss_types
        self.has_mse = "mse" in self.loss_types

        models_so_far = 0
        self.qr_ids = [*range(models_so_far + self.loss_types.count("quantile"))]
        models_so_far += len(self.qr_ids)
        self.exptl_ids = [*range(models_so_far, models_so_far + self.loss_types.count("expectile"))]
        models_so_far += len(self.exptl_ids)
        self.cat_ids = [*range(models_so_far, models_so_far + self.loss_types.count("categorical"))]
        models_so_far += len(self.cat_ids)
        self.mse_ids = [*range(models_so_far, models_so_far + self.loss_types.count("mse"))]
        models_so_far += len(self.mse_ids)

        self.val_ids = self.qr_ids + self.cat_ids + self.mse_ids + self.exptl_ids
        val_ids_th = th.tensor(self.val_ids)
        self.register_buffer("val_ids_th", val_ids_th)

        self.all_ids = self.val_ids.copy()
        all_ids_th = th.tensor(self.all_ids)
        self.register_buffer("all_ids_th", all_ids_th)

        # if seperate uncertainty head
        self.has_u_head = pred_unc_head
        if self.has_u_head:
            self.u_loss_types = pred_unc_kwargs.get("loss_types", "categorical")
            ### IDs for accessing u network outputs
            self.has_u_quant = "quantile" in self.u_loss_types
            self.has_u_cat = "categorical" in self.u_loss_types
            self.has_u_exptl = "expectile" in self.u_loss_types
            self.has_u_mse = "mse" in self.u_loss_types

            self.u_qr_ids = [*range(models_so_far, models_so_far+self.u_loss_types.count("quantile"))]
            models_so_far += len(self.u_qr_ids)
            self.u_exptl_ids = [*range(models_so_far, models_so_far+self.u_loss_types.count("expectile"))]
            models_so_far += len(self.u_exptl_ids)
            self.u_cat_ids = [*range(models_so_far, models_so_far + self.u_loss_types.count("categorical"))]
            models_so_far += len(self.u_cat_ids)
            self.u_mse_ids = [*range(models_so_far, models_so_far + self.u_loss_types.count("mse"))]
            models_so_far += len(self.u_mse_ids)
            
            self.u_ids = self.u_qr_ids + self.u_cat_ids + self.u_mse_ids + self.u_exptl_ids
            u_ids_th = th.tensor(self.u_ids)
            self.register_buffer("u_ids_th", u_ids_th)

            self.all_ids += self.u_ids
            all_ids_th = th.tensor(self.all_ids)
            self.register_buffer("all_ids_th", all_ids_th)

        self.ensemble_size = len(self.all_ids)
        self.normalize_images = normalize_images
        action_dim = self.action_space.n  # number of actions
        self.outdim = action_dim * self.n_heads

        if self.normalize_input:
            self.normalizer = RunningMeanStdTh(shape=(self.features_dim,))

        ### create nets
        self.dist_ens = create_ensemble_mlp(self.features_dim, self.outdim, self.ensemble_size, self.net_arch, self.shared_layers, self.activation_fn)
        # [pr_head.apply(init_weights) for pr_head in self.pr_heads]
        self.dist_ens.apply(INITIALIZERS[initializer])
      
        self.prior_betas = np.array(prior_betas)
        assert len(self.prior_betas)==len(self.all_ids)
        if (self.prior_betas>0).any():
            self.pr_dist_ens = create_ensemble_mlp(self.features_dim, self.outdim, self.ensemble_size, self.net_arch, self.shared_layers, self.activation_fn)
            self.pr_dist_ens.apply(INITIALIZERS[initializer])
            self.uses_prior_f = True
        else:
            self.uses_prior_f = False
        ### init
        self.initializer = initializer

        ### technically only needed for mse and quantile for doesn't hurt to have this
        # cdf of quantiles
        tau = (th.arange(self.n_heads)+0.5)/n_heads
        self.register_buffer("tau", tau)
        # pdf of quantiles
        d_tau = th.ones_like(tau)/self.n_heads
        self.register_buffer("d_tau", d_tau)

        if self.has_exptl or (self.has_u_head and self.has_u_exptl):
            # self.e2q = ExpectileToQuantileLFBGS(
            #     expctl_dim=-2,
            #     history_size=10,
            #     max_iter=4,
            #     line_search_fn="strong_wolfe", 
            #     optim_steps = 5
            # )
            self.e2q = ExpectileToQuantileAdam(
                expctl_dim=-2,
                optim_steps = 25,
                lr = 0.3,
             )
            # self.e2q = ExpectileToQuantileRoot(
            #     expctl_dim=-2,
            #     num_processes = 32,
            #  )


        if self.has_cat:
            ### for categorical cramer projected distributional qs
            self.q_min, self.q_max = q_min, q_max
            z = (th.arange(0.0, n_heads, dtype=th.float32))
            z = q_min + z * (q_max - q_min) / float(n_heads - 1)
            
            # register tensors in state dict
            self.register_buffer("z", z)
            
            # final bias adjustment for more similar initialization
            if self.adjust_bias:
                for i in self.qr_ids:
                    self.dist_ens.models[i][-1].bias.data += self.z.repeat_interleave(action_dim)
        
        if self.has_u_head and self.has_u_cat:
            self.u_min = pred_unc_kwargs.get("u_min", 0)
            self.u_max = pred_unc_kwargs.get("u_max", 150)
            u_z = (th.arange(0.0, n_heads, dtype=th.float32))
            u_z = self.u_min + u_z * (self.u_max - self.u_min) / float(n_heads - 1)
            self.register_buffer("u_z", u_z)


    def forward(self, obs: th.Tensor) -> th.Tensor:
        """
        forward pass for an ensemble.
        :param obs: Observation
        :return: tensor of forward passes, ensemble dim after batch dim
        """
        x = self.extract_features(obs)

        if self.normalize_input:
            with th.no_grad():
                x = self.normalizer(x)
        else:
            x = x

        # if self.uses_prior_f:
        #     with th.no_grad():
        #         pr_x = self.pr_dist_ens(x)
        #         for id in self.all_ids:
        #             pb = self.prior_betas[id]
        #             pr_x[:,id] = pb * pr_x[:,id]
        # else:
        #     pr_x = 0
        # out = self.dist_ens(x) + pr_x
        out = self.dist_ens(x)
        out = out.view(-1, self.ensemble_size, self.n_heads, self.action_space.n)

        return out

    def forward_probs_and_locs(self, obs: th.Tensor) -> Tuple[th.Tensor, th.Tensor]:
        """
        forward pass for an ensemble.
        :param obs: Observation
        :return: tuple of (probs,locs,raw), where the first two entries describe a pdf conditional on input.
            third entry is the raw output of a forward pass.
        """
        x = self.forward(obs)

        probs, locs = x.clone(), x.clone()

        if self.has_cat:
            probs[:, self.cat_ids] = F.softmax(x[:,self.cat_ids], dim=-2)
            locs[:, self.cat_ids] = self.z.view(1,1,self.n_heads,1).expand(x[:,self.cat_ids].shape)
            

        if self.has_quant:
            probs[:, self.qr_ids] = self.d_tau.view(1,1,self.n_heads,1).expand(x[:,self.qr_ids].shape)
            locs[:,self.qr_ids] = x[:,self.qr_ids]
        
        if self.has_exptl:
            probs[:, self.exptl_ids] = self.d_tau.view(1,1,self.n_heads,1).expand(x[:,self.exptl_ids].shape)
            locs[:,self.exptl_ids] = self.e2q.forward(x[:,self.exptl_ids])

        if self.has_mse:
            probs[:, self.mse_ids] = self.d_tau.view(1,1,self.n_heads,1).expand(x[:,self.mse_ids].shape)
            locs[:,self.mse_ids] = x[:,self.mse_ids]

        # pred unc. uses QR
        if self.has_u_head and self.has_u_quant:
            probs[:, self.u_qr_ids] = self.d_tau.view(1,1,self.n_heads,1).expand(x[:,self.u_qr_ids].shape)
            locs[:,self.u_qr_ids] = x[:,self.u_qr_ids]
        
        if self.has_u_head and self.has_u_exptl:
            probs[:, self.u_exptl_ids] = self.d_tau.view(1,1,self.n_heads,1).expand(x[:,self.u_exptl_ids].shape)
            locs[:,self.u_exptl_ids] = self.e2q.forward(x[:,self.u_exptl_ids])

        if self.has_u_head and self.has_u_mse:
            probs[:, self.u_mse_ids] = self.d_tau.view(1,1,self.n_heads,1).expand(x[:,self.u_mse_ids].shape)
            locs[:,self.u_mse_ids] = x[:,self.u_mse_ids]

        if self.has_u_head and self.has_u_cat:
            probs[:, self.u_cat_ids] = F.softmax(x[:,self.u_cat_ids], dim=-2)
            locs[:,self.u_cat_ids] = self.u_z.view(1,1,self.n_heads,1).expand(x[:,self.u_cat_ids].shape)

        if self.uses_prior_f:
            features = self.extract_features(obs)
            if self.normalize_input:
                with th.no_grad():
                    features = self.normalizer(features)
            else:
                features = features

            with th.no_grad():
                pr_x = self.pr_dist_ens(features)
                for id in self.all_ids:
                    pb = self.prior_betas[id]
                    pr_x[:,id] = pb * pr_x[:,id]
        else:
            pr_x = 0

        locs = locs + pr_x.view(-1, self.ensemble_size, self.n_heads, self.action_space.n)

        return probs, locs, x

    def _predict(self, observation: th.Tensor, deterministic: bool = True) -> th.Tensor:
        # (bs, ens_s, n_heads, n_acts)
        probs, locs, raw = self.forward_probs_and_locs(observation)
        
        action = self.get_greedy_action(
            probs=probs,
            locs=locs,
            deterministic=deterministic,
            model_index_q=None, #choose randomly
            model_index_u=None  #choose randomly
        )
        return action

    def get_greedy_action(self, 
            probs: th.Tensor, 
            locs: th.Tensor, 
            model_index_q: th.Tensor = None,
            verbose: bool = False,
            cvar: float = 1.0,) -> th.Tensor:
        """
        Selects action. Flexible usage: 
        args:
            probs: probabilities of distributional values (including u if model has u head)
            locs: locations of distributional values (including u if model has u head)
            deterministic: whether to execute greedily or exploratory
            model_index_q: if provided, q model for action selection chsoen according to this index, otherwise random
            model_index_u: if provided, u model for action selection chosen according to this index, otherwise random
            verbose: if True, more info is returned in a dict:
                "model_index_q": indices for q - model selection are returned
                "model_index_u": indices for u - model selection are returned
                "q": q-values used for action selection
                "u": u-values used for action selection
        """
        # probs/locs input dim:
        # (bs, ens_s, n_heads, n_acts)
        bs = probs.shape[0]
        if model_index_q is None:
            n_models = len(self.val_ids)
            # -> (bs, 1, n_heads_mix, n_acts)
            q_probs = 1/n_models * th.flatten(probs[:,self.val_ids], start_dim=1, end_dim=2).unsqueeze(1)
            q_locs = th.flatten(locs[:,self.val_ids], start_dim=1, end_dim=2).unsqueeze(1)
        else:
            model_index_q = model_index_q.view([bs, 1, 1, 1])
            # -> (bs, 1, n_heads, n_acts)
            q_probs = th.gather(probs, dim=1, index=model_index_q.expand(bs, 1, self.n_heads, self.action_space.n))
            q_locs = th.gather(locs, dim=1, index=model_index_q.expand(bs, 1, self.n_heads, self.action_space.n))

        # -> (bs, 1, n_acts)
        q_means = th.sum(q_probs * q_locs, dim=2)
        
        # Greedy action
        # -> (bs, 1)
        action = q_means.argmax(dim=2)
        
        # -> (bs, 1)
        if model_index_q is not None:
            model_index_q = model_index_q.view(bs, 1)

        if verbose:
            return action, dict(
                model_index_q=model_index_q,
                q=q_means,
            )
        else:
            return action


    def _cdf(self, cdf_x, cdf_y, x_test):
        """
        returns cdf values for test array x_test.
        shapes are expected to be:
        cdf_x: (bs, a_space, ...,n_atoms)
        cdf_y: (bs, a_space, ...,n_atoms)
        where n_atoms is always expected to be in the last dim.
        x_test: (bs, a_space, ..., n_xtest)
        """
        # -> (bs, a_space, ..., n_xtest, n_atoms)
        pairw_delta = th.abs(cdf_x.unsqueeze(-2)-x_test.unsqueeze(-1))
        # -> (bs, a_space, ..., n_xtest, n_atoms)
        pairw_delta[pairw_delta<0] = 1e15
        # -> (bs, a_space, ..., n_xtest)
        pairw_delta_ind = pairw_delta.argmin(dim=-1)
        
        # -> (bs, a_space, ..., n_atoms)
        cdf_y = cdf_y.unsqueeze(-2).expand(pairw_delta.shape)
        
        # -> (bs, a_space, ..., n_atoms, 1)
        cdf_test = th.gather(cdf_y, dim=-1, index=pairw_delta_ind.unsqueeze(-1)).squeeze(-1)
        return cdf_test

    def _compute_local_uncertainy(self, probs, locs, dist_dim, detach_index=None):
        """
        computes the 1-W distance between 
            - a projected categorical distribution if the agents' ensemble contains a categorical model,
                (1-W distance is computed as the avg. projected CDF-delta between models)
            - quantile sets if the agents' ensemble contains QR models only.
                (1-W distance is computed as the avg. CDF-delta between models)
        
        WARNING: No dim after dist_dim allowed!
        args:
            probs: tensor of probabilities. 
                Tested for shape (bs, ens_size, n_bins) with dist_dim=2
            locs: tensor of locations. 
                Tested for shape (bs, #ens_size, n_bins) with dist_dim=2
            dist_dim: the dim in which the distribution bins are located
            detach_dim: if not none, the model at this index (in dim 1) will be detached for the computation.
        """

        if self.has_cat:
            # project locations onto categorical grid with target probs.
            # -> (bs, ens, n_heads,?)
            probs_proj = project_cat(
                target_locs = locs,
                target_probs = probs,
                min = self.q_min,
                max = self.q_max,
                n_atoms = self.n_heads,
                dist_dim=dist_dim,
            )
            
            # W-distance given by delta of cdfs
            # ->(bs, ens, n_heads,?)
            cdf = th.cumsum(probs_proj, dim=dist_dim)
            
            # #@anyboby testing
            n_models = probs.shape[1]
            # location spacings
            abs_delta_locs_pw = (self.q_max-self.q_min)/(self.n_heads-1)
            # ph for 1 w distance
            w_dist = 0
            for i in range(n_models):
                for j in range(n_models):
                    if not i==j:
                        if detach_index is not None and i == detach_index:
                            cdf_i = cdf[:,i].detach()
                        else:
                            cdf_i = cdf[:,i]

                        if detach_index is not None and j == detach_index:
                            cdf_j = cdf[:,j].detach()
                        else:
                            cdf_j = cdf[:,j]

                        # -> (bs, n_heads, n_actions?)
                        abs_delta_cdf = th.abs(cdf_i-cdf_j)
                        # -> (bs, 1, n_actions?)
                        w_dist = w_dist + th.sum(abs_delta_cdf * abs_delta_locs_pw, dim=dist_dim-1, keepdim=True)

            # -> (bs, 1, n_actions?)
            w_dist = w_dist/n_models
            
            # -> (bs, 1, n_actions?)
            loc_unc = w_dist
        else:
            # -> (bs, 1, n_actions?)
            w_dist = w_distance_quant( 
                quants=locs,
                ens_dim=1,
                quant_dim=2,
                p=1,
                detach_index=detach_index
                ).squeeze(-1)
            
            loc_unc = w_dist
        
        return loc_unc

    def update_normalizer(self, obs: th.Tensor, a: th.Tensor) -> th.Tensor:
        """
        Updates normalizer. Throws error if no normalizer is used. 
        """
        assert self.normalize_input

        x = self.extract_features(obs)
        self.normalizer.update(x)

    def _get_constructor_parameters(self) -> Dict[str, Any]:
        data = super()._get_constructor_parameters()

        data.update(
            dict(
                net_arch=self.net_arch,
                features_dim=self.features_dim,
                n_heads=self.n_heads,
                loss_types=self.loss_types,
                activation_fn=self.activation_fn,
                features_extractor=self.features_extractor,
                qmin=self.q_min,
                qmax=self.q_max,
            )
        )
        return data
